EmboEagle: An Efficient Agentic Embodied Framework for Long-horizon Robotic Manipulation

Long-horizon robotic manipulation demands reliable execution across interdependent stages, yet standalone World-Action Models (WAMs) suffer from compounding physical errors, while stateless Vision-Language Model (VLM) supervision incurs prohibitive chunkwise latency and lacks 3D spatial persistence. We present EmboEagle, a closed-loop agentic framework that unifies subtask-conditioned WAM control, latent-space adaptive supervision, and memory-guided geometric recovery. First, we adapt sequential WAMs via decoupled two-stage flow matching that preserves cross-stage visual history while calibrating truncated action supervision at subtask boundaries. Second, without an auxiliary vision encoder, we distill teacher intervention decisions into a lightweight routing gate driven solely by the WAM Action Expert's pre- and post-chunk latent transitions and subtask embeddings. Third, upon invocation, the VLM decouples diagnostic status from discrete routing actions and executes parameterized recovery primitives grounded in structured memory (initial references, active grasp bindings, and tool traces), followed by mandatory post-repair verification. Across RMBench and LIBERO-Mem, EmboEagle achieves 91.3\% and 90.6\% average success, surpassing the strongest baselines by 8.0 and 9.8 percentage points, while boosting real-world success over VoLoAgent under identical executor weights. Moreover, adaptive gating cuts VLM calls by 74.2\% versus chunkwise monitoring (91.3\% vs. 93.7\% success).

==> assets/nice_plot.py <==
from matplotlib import pyplot as plt
import torch

# Some sample data
x = torch.linspace(0.0, 5.0, 1025)
y1 = torch.cos(2 * torch.pi * x) * torch.exp(-0.75 * x)
y2 = torch.sin(2 * torch.pi * x) * torch.exp(-0.1 * x)

# Find in your LaTeX document using \the\textwidth
# Divide by the number of plots you would like to show in the same line
TEXT_WIDTH = 472

# Find in your LaTeX document using \expandafter\string\the\font
# or one point smaller
FONT_SIZE = 9

# Color palette should be color-blind friendly, or even better, render a
# nice figure even when printed in black and white
# https://sashamaps.net/docs/resources/20-colors/

# Find the Meta color palette at: https://www.facebook.com/brand/meta/color/
# Try to use Meta blue "#0064E0" as your primary choice,
# then pick distinct colors from the palette
COLORS = ["#0064E0", "#E29400"]

# Enable TeX support
# TODO: cluster
plt.rc('text', usetex=True)
plt.rc('font', family='serif')
plt.rc('font', size=FONT_SIZE)

# Uncomment the following line to use Times New Roman for venues such as ICLR
# `preamble` also helpful to load additional LaTeX packages
# plt.rc('text.latex', preamble=r'\usepackage{times}')

# inches = points / 72
plt.figure(figsize=(TEXT_WIDTH / 72. * 0.48, 2.5))

# You possibly do not need a plot title if your caption is good enough
# plt.title("Plot title")

plt.xlabel(r'This is my $x$-axis')
plt.ylabel(r'This is my $y$-axis')
plt.plot(x, y2, lw=1.5, color=COLORS[1], ls="--",
         label=r'$\sin(2 \pi x) e^{-\frac{1}{10} x}$')
plt.plot(x, y1, lw=1.5, color=COLORS[0],
         label=r'$\cos(2 \pi x) e^{-\frac{3}{4} x}$')

plt.grid(linestyle='dotted')
plt.legend() # play with ncol
plt.tight_layout()

# Save in pdf, and specify high dpi for rasterized components (such as images)
# squeeze out every inch of your plot with bbox_inches and pad_inches
plt.savefig("plot_demo.pdf", dpi=400, bbox_inches='tight', pad_inches=0)

# Add your Figure to LaTeX. Use the `subcaption` package for multiple plots
# \begin{figure}[] % try first not to force any particular figure alignment
#   \centering
#   \includegraphics[width=\textwidth]{plot.pdf}
#   \caption{Use generous captions to self-explain the figure.}
#   \label{fig:plot}
# \end{figure}

